OpenFunction: Data Plane Abstraction for Software-Defined Middleboxes

The state-of-the-art OpenFlow technology only partially realized SDN vision of abstraction and centralization for packet forwarding in switches. OpenFlow/P4 falls short in implementing middlebox functionalities due to the fundamental limitation in its match-action abstraction. In this paper, we advocate the vision of Software-Defined Middleboxes (SDM) to realize abstraction and centralization for middleboxes. We further propose OpenFunction, an SDM reference architecture and a network function abstraction layer. Our SDM architecture and OpenFunction abstraction are complementary to existing SDN and Network Function Virtualization (NFV) technologies. SDM complements SDN as SDM realizes abstraction and centralization for middleboxes, whereas SDN realizes those for switches. OpenFunction complements OpenFlow as OpenFunction addresses network functions whereas OpenFlow addresses packet forwarding. SDM also complements NFV in that SDM gives NFV the ability to use heterogenous hardware platforms with various hardware acceleration technologies.

==> figure/results.m <==
provide=[0.06 0.4; 0.59 0.933; 0.2 3.5; 9.7 9.9;];
figure()
colormap(cool);
bar(provide);
set(gca,'XTickLabel',{'Linux','Netmap','Intel-optimized','FPGA'},'FontSize',12)
ylabel('Throughput (Gbps)');
%axis([0 8 0 120]);
legend('Small Packets','Large Packets','Location','West');
